Lifting to tensors when compiling scientific computing workloads for AI Engines

It has been demonstrated that specialised architectures, such as FPGAs and AMD's AI Engines (AIEs), have the potential to deliver energy and performance advantages for scientific computing. Given the integration of AIEs into AMD's CPUs, this is an interesting potential avenue especially when executing on the edge or making better use of local compute constrained resources. However, a major challenge is in enabling existing codes to run on this architecture without extensive modification. Put simply, it requires significant expertise and time to port codes to the AIE's execution model. In this paper we explore a compilation pipeline for efficiently mapping loops in general purpose, scientific codes to AIEs. Lifting the semantics of an application into tensors, we demonstrate that this is able to capture the intention of general purpose loops annotated with OpenMP and such high-level tensor information provides a richness that is effective when mapping to the AIEs. Requiring only an OpenMP decorated loop, our approach significantly reduces code complexity when targeting the architecture. For six kernel benchmarks, representing AI and scientific computing, using our approach the NPU performs comparatively to the multicore CPU for float32, in all cases at reduced energy to solution. For two scientific computing kernels running across both the CPU and NPU together delivers up to a 40% improvement in performance and 15% reduction in energy usage compared to the CPU alone.

==> tools/generate_lexers_json.py <==
import os
import hashlib
import json

LEXER_DIR = "tools/lexers"

OUTPUT_JSON = ".latexminted_config"


def calculate_sha256(file_path):
    """Calculate the SHA256 hash of a file."""

    sha256_hash = hashlib.sha256()
    with open(file_path, "rb") as file:
        sha256_hash.update(file.read())
    return sha256_hash.hexdigest()


def generate_lexers_json():
    custom_lexers = {}

    for filename in os.listdir(LEXER_DIR):
        if filename.endswith(".py"):
            file_path = os.path.join(LEXER_DIR, filename)
            file_hash = calculate_sha256(file_path)
            custom_lexers[filename] = file_hash

    result = {"custom_lexers": custom_lexers}

    with open(OUTPUT_JSON, "w") as file:
        json.dump(result, file, indent=2)

    print(f"JSON file created at {OUTPUT_JSON}")


if __name__ == "__main__":
    generate_lexers_json()


==> tools/lexers/Lean4Lexer.py <==
# -*- coding: utf-8 -*-
"""
    pygments.lexers.theorem
    ~~~~~~~~~~~~~~~~~~~~~~~

    Lexers for theorem-proving languages.

    :copyright: Copyright 2006-2017 by the Pygments team, see AUTHORS.
    :license: BSD, see LICENSE for details.
"""

import re

from pygments.lexer import RegexLexer, default, words
from pygments.token import Text, Comment, Operator, Keyword, Name, String, \
    Number, Punctuation, Generic

__all__ = ['Lean4Lexer']

class Lean4Lexer(RegexLexer):
    """
    For the `Lean 4 <https://github.com/leanprover/lean4>`_
    theorem prover.

    .. versionadded:: 2.0
    """
    name = 'Lean4'
    aliases = ['lean4']
    filenames = ['*.lean']
    mimetypes = ['text/x-lean']

    flags = re.MULTILINE | re.UNICODE

    keywords1 = (
        'import', 'abbreviation', 'opaque_hint', 'tactic_hint', 'definition',
        'renaming', 'inline', 'hiding', 'parameter', 'lemma', 'variable',
        'theorem', 'axiom', 'inductive', 'structure', 'universe', 'alias',
        'help', 'options', 'precedence', 'postfix', 'prefix',
        'infix', 'infixl', 'infixr', 'notation', '#eval',
        '#check', '#reduce', '#exit', 'coercion', 'end', 'private', 'using', 'namespace',
        'including', 'instance', 'section', 'context', 'protected', 'expose',
        'export', 'set_option', 'extends', 'open', 'example',
        'constant', 'constants', 'print', 'opaque', 'reducible', 'irreducible',
        'def', 'macro', 'elab', 'syntax', 'macro_rules', 'reduce', 'where',
        'abbrev', 'noncomputable', 'class', 'attribute', 'synth', 'mutual',
    )

    keywords2 = (
        'forall', 'fun', 'Pi', 'obtain', 'from', 'have', 'show', 'assume',
        'take', 'let', 'if', 'else', 'then', 'by', 'in', 'with', 'begin',
        'proof', 'qed', 'calc', 'match', 'nomatch', 'do', 'at',
    )

    keywords3 = (
        # Sorts
        'Type', 'Prop', 'Sort',
    )

    operators = (
        u'!=', u'#', u'&', u'&&', u'*', u'+', u'-', u'/', u'@', u'!', u'`',
        u'-.', u'->', u'.', u'..', u'...', u'::', u':>', u';', u';;', u'<',
        u'<-', u'=', u'==', u'>', u'_', u'|', u'||', u'~', u'=>', u'<=', u'>=',
        u'/\\', u'\\/', u'∀', u'Π', u'λ', u'↔', u'∧', u'∨', u'≠', u'≤', u'≥',
        u'¬', u'⁻¹', u'⬝', u'▸', u'→', u'∃', u'ℕ', u'ℤ', u'≈', u'×', u'⌞',
        u'⌟', u'≡', u'⟨', u'⟩',
    )

    punctuation = (u'(', u')', u':', u'{', u'}', u'[', u']', u'⦃', u'⦄',
                   u':=', u',')

    tokens = {
        'root': [
            (r'\s+', Text),
            (r'/-', Comment, 'comment'),
            (r'--.*?$', Comment.Single),
            (words(keywords1, prefix=r'\b', suffix=r'\b'), Keyword.Namespace),
            (words(keywords2, prefix=r'\b', suffix=r'\b'), Keyword),
            (words(keywords3, prefix=r'\b', suffix=r'\b'), Keyword.Type),
            (words(operators), Name.Builtin.Pseudo),
            (words(punctuation), Operator),
            (u"[A-Za-z_\u03b1-\u03ba\u03bc-\u03fb\u1f00-\u1ffe\u2100-\u214f]"
             u"[A-Za-z_'\u03b1-\u03ba\u03bc-\u03fb\u1f00-\u1ffe\u2070-\u2079"
             u"\u207f-\u2089\u2090-\u209c\u2100-\u214f0-9]*", Name),
            (r'\d+', Number.Integer),
            (r'"', String.Double, 'string'),
            (r'[~?][a-z][\w\']*:', Name.Variable)
        ],
        'comment': [
            # Multiline Comments
            (r'[^/-]', Comment.Multiline),
            (r'/-', Comment.Multiline, '#push'),
            (r'-/', Comment.Multiline, '#pop'),
            (r'[/-]', Comment.Multiline)
        ],
        'string': [
            (r'[^\\"]+', String.Double),
            (r'\\[n"\\]', String.Escape),
            ('"', String.Double, '#pop'),
        ],
    }


==> tools/lexers/MLIRLexer.py <==
from pygments.lexer import RegexLexer, bygroups
from pygments.token import (
    Name,
    Keyword,
    Number,
    Operator,
    Comment,
    Text,
    Punctuation,
    Literal,
)

comment_rule = (r'//.*?\n', Comment)
ssa_value_rule = (r'%[a-zA-Z0-9_][a-zA-Z0-9_$.]*', Name.Variable)
symbol_rule = (r'@[^(]*', Name.Function)
basic_block_rule = (r'\^[^(:\]]*', Name.Label)
operation_rule = (
    r'(=)( +)([a-z_]+)(\.)([a-z_\.]+)',
    bygroups(Operator, Text, Name.Namespace, Text, Keyword.Function),
)
non_assign_operation_rule = (
    r'([a-z_]+)(\.)([a-z_\.]+)',
    bygroups(Name.Namespace, Text, Keyword.Function),
)
builtin_type_rule = (
    r'(#)([a-z_]+)(\.)([a-z0-9_]+)',
    bygroups(Operator, Name.Namespace, Text, Keyword.Type),
)
type_rule = (
    r'(!)([a-z_]+)(\.)([a-z0-9_]+)',
    bygroups(Operator, Name.Namespace, Text, Keyword.Type),
)
abbrev_type_tule = (r'(!)([a-z0-9]+)', bygroups(Operator, Keyword.Type))
first_attribute_rule = (
    r'([{\[])([a-z_A-Z]+)( = +)([@a-z0-9">=]+)',
    bygroups(Text, Name.Attribute, Text, Name.Tag),
)
following_attribute_rule = (
    r'(, +)([a-z_]+)( = +)([a-z0-9">=@]+)',
    bygroups(Text, Name.Attribute, Text, Name.Tag),
)
abbrev_following_attribute_rule = (
    r'(, +)([a-z_]+)( = +)',
    bygroups(Text, Name.Attribute, Text),
)


class MLIRLexer(RegexLexer):
    name = 'MLIR'
    aliases = ['mlir']
    filenames = ['*.mlir']

    tokens = {
        'root': [
            comment_rule,
            ssa_value_rule,
            symbol_rule,
            basic_block_rule,
            operation_rule,
            non_assign_operation_rule,
            builtin_type_rule,
            type_rule,
            # float and integer types (e.g. f32, i64) potetially preceded by 'x' for shape dimeqnsions
            (r'(x)?([fi]([0-9]+))', bygroups(Text, Keyword.Type)),
            (r'false', Number),
            (r'true', Number),
            (r'(-?[0-9]+(?:\.[0-9]+)?)', Number),
            abbrev_type_tule,
            (r'(\n|\s)+', Text),
            first_attribute_rule,
            (r'(\[)([a-z]+)', bygroups(Text, Name.Variable)),
            following_attribute_rule,
            abbrev_following_attribute_rule,
            (r'[=<>{}:\[\]()*.,!]|x\b', Punctuation),
            (r'(...)', Text),
            (r'def', Keyword),
        ]
    }


# This Lexer is a hack that enables a custom style where only operation names
# are highlighted and comments as well as dialect names are printed in light
# gray.
class MLIRLexerOnlyOps(RegexLexer):
    name = 'MLIR'
    aliases = ['mlir']
    filenames = ['*.mlir']

    tokens = {
        'root': [
            (r'//.*?\n', Comment),
            (r'%[^ ]*', Text),
            (r'@[^(]*', Text),
            (r'\^[^(]*', Text),
            (
                r'(=)( +)([a-z_]+)(\.)([a-z_\.]+)',
                bygroups(Text, Text, Comment, Comment, Name.Function),
            ),
            (
                r'([a-z_\-]+)(\.)([a-z_\.\-]+)',
                bygroups(Comment, Comment, Name.Function),
            ),
            (r'([!#])([a-z_\-]+)(\.)([a-z_\-]+)', bygroups(Text, Comment, Comment, Text)),
            (r'(\n|\s)+', Text),
            (r'([a-zA-Z0-9"_\?])+', Text),
            (r'(-)', Text),
            (r'[=<>{}:\[\]()*.,!]|x\b', Text),
            (r'def', Text),
            (
                r'([{\[])([a-z_A-Z]+)( = +)([@a-z0-9">=]+)',
                bygroups(Text, Name.Attribute, Text, Name.Tag),
            ),
        ]
    }

